NeoPhysIx: An Ultra Fast 3D Physical Simulator as Development Tool for AI Algorithms

Traditional AI algorithms, such as Genetic Programming and Reinforcement Learning, often require extensive computational resources to simulate real-world physical scenarios effectively. While advancements in multi-core processing have been made, the inherent limitations of parallelizing rigid body dynamics lead to significant communication overheads, hindering substantial performance gains for simple simulations. This paper introduces NeoPhysIx, a novel 3D physical simulator designed to overcome these challenges. By adopting innovative simulation paradigms and focusing on essential algorithmic elements, NeoPhysIx achieves unprecedented speedups exceeding 1000x compared to real-time. This acceleration is realized through strategic simplifications, including point cloud collision detection, joint angle determination, and friction force estimation. The efficacy of NeoPhysIx is demonstrated through its application in training a legged robot with 18 degrees of freedom and six sensors, controlled by an evolved genetic program. Remarkably, simulating half a year of robot lifetime within a mere 9 hours on a single core of a standard mid-range CPU highlights the significant efficiency gains offered by NeoPhysIx. This breakthrough paves the way for accelerated AI development and training in physically-grounded domains.

==> matlab/fitnessplot.m <==


fitness = importdata('fitness_of_evolution1.txt')
plot(fitness);
xlabel('Generation');
ylabel('Fitness [m]');
title('Fitness of the Controller');
matlab2tikz('fitness.tex','width', '\fwidth' );
%matlab2tikz( 'fitness.tex', 'height', '\fheight', 'width', '\fwidth' )
%matlab2tikz('fitness.tex');



%matlab2tikz('fitness.tex', ...
%   'width', '\fwidth', ...
%   'parseStringsAsMath',true,...
%   'extraaxisoptions',['title style={font=\tiny},'...
%                       'xlabel style={font=\tiny},'...
%                       'ylabel style={font=\tiny},',...
%                       'ticklabel style={font=\tiny}}']);

%matlab2tikz('fitness.tex', ...
%   'width', '\fwidth', ...
%   'extraaxisoptions',['title style={font=\tiny},'...
%                       'xlabel style={font=\tiny},'...
%                       'ylabel style={font=\tiny},',...
%                       'ticklabel style={font=\tiny}}']);



==> matlab/pathdef.m <==
function p = pathdef
%PATHDEF Search path defaults.
%   PATHDEF returns a string that can be used as input to MATLABPATH
%   in order to set the path.

  
%   Copyright 1984-2007 The MathWorks, Inc.


% DO NOT MODIFY THIS FILE.  IT IS AN AUTOGENERATED FILE.  
% EDITING MAY CAUSE THE FILE TO BECOME UNREADABLE TO 
% THE PATHTOOL AND THE INSTALLER.

p = [...
%%% BEGIN ENTRIES %%%
matlabroot,'\toolbox\matlab\addons;', ...
matlabroot,'\toolbox\matlab\addons\cef;', ...
matlabroot,'\toolbox\matlab\addons\fallbackmanager;', ...
matlabroot,'\toolbox\matlab\demos;', ...
matlabroot,'\toolbox\matlab\graph2d;', ...
matlabroot,'\toolbox\matlab\graph3d;', ...
matlabroot,'\toolbox\matlab\graphics;', ...
matlabroot,'\toolbox\matlab\graphics\obsolete;', ...
matlabroot,'\toolbox\matlab\plottools;', ...
matlabroot,'\toolbox\matlab\scribe;', ...
matlabroot,'\toolbox\matlab\scribe\obsolete;', ...
matlabroot,'\toolbox\matlab\specgraph;', ...
matlabroot,'\toolbox\matlab\uitools;', ...
matlabroot,'\toolbox\matlab\uitools\obsolete;', ...
matlabroot,'\toolbox\matlab\hardware\stubs;', ...
matlabroot,'\toolbox\matlab\images;', ...
matlabroot,'\toolbox\local;', ...
matlabroot,'\toolbox\matlab\optimfun;', ...
matlabroot,'\toolbox\matlab\codetools;', ...
matlabroot,'\toolbox\matlab\datafun;', ...
matlabroot,'\toolbox\matlab\datamanager;', ...
matlabroot,'\toolbox\matlab\datastoreio;', ...
matlabroot,'\toolbox\matlab\datatypes;', ...
matlabroot,'\toolbox\matlab\depfun;', ...
matlabroot,'\toolbox\matlab\elfun;', ...
matlabroot,'\toolbox\matlab\elmat;', ...
matlabroot,'\toolbox\matlab\funfun;', ...
matlabroot,'\toolbox\matlab\general;', ...
matlabroot,'\toolbox\matlab\graphfun;', ...
matlabroot,'\toolbox\matlab\guide;', ...
matlabroot,'\toolbox\matlab\helptools;', ...
matlabroot,'\toolbox\matlab\icons;', ...
matlabroot,'\toolbox\matlab\iofun;', ...
matlabroot,'\toolbox\matlab\lang;', ...
matlabroot,'\toolbox\matlab\mapreduceio;', ...
matlabroot,'\toolbox\matlab\matfun;', ...
matlabroot,'\toolbox\matlab\ops;', ...
matlabroot,'\toolbox\matlab\polyfun;', ...
matlabroot,'\toolbox\matlab\randfun;', ...
matlabroot,'\toolbox\matlab\sparfun;', ...
matlabroot,'\toolbox\matlab\specfun;', ...
matlabroot,'\toolbox\matlab\strfun;', ...
matlabroot,'\toolbox\matlab\testframework;', ...
matlabroot,'\toolbox\matlab\testframework\obsolete;', ...
matlabroot,'\toolbox\matlab\timefun;', ...
matlabroot,'\toolbox\matlab\verctrl;', ...
matlabroot,'\toolbox\matlab\winfun;', ...
matlabroot,'\toolbox\matlab\winfun\NET;', ...
matlabroot,'\toolbox\matlab\addons_product;', ...
matlabroot,'\toolbox\matlab\addons_zip;', ...
matlabroot,'\toolbox\matlab\apps;', ...
matlabroot,'\toolbox\matlab\audiovideo;', ...
matlabroot,'\toolbox\matlab\cefclient;', ...
matlabroot,'\toolbox\shared\comparisons;', ...
matlabroot,'\toolbox\matlab\configtools;', ...
matlabroot,'\toolbox\matlab\connector\connector;', ...
matlabroot,'\toolbox\matlab\external\engines\engine_api;', ...
matlabroot,'\toolbox\hdlcoder\hdllib\ml_lib;', ...
matlabroot,'\toolbox\shared\hadoopserializer;', ...
matlabroot,'\toolbox\matlab\supportpackagemanagement;', ...
matlabroot,'\toolbox\matlab\imagesci;', ...
matlabroot,'\toolbox\shared\instrument;', ...
matlabroot,'\toolbox\shared\m3i;', ...
matlabroot,'\toolbox\matlab\networklib;', ...
matlabroot,'\toolbox\matlab\external\interfaces\python;', ...
matlabroot,'\toolbox\matlab\external\engines\python;', ...
matlabroot,'\toolbox\shared\advisor;', ...
matlabroot,'\toolbox\shared\asynciolib;', ...
matlabroot,'\toolbox\shared\coder\coder;', ...
matlabroot,'\toolbox\shared\controllib\general;', ...
matlabroot,'\toolbox\shared\controllib\graphics;', ...
matlabroot,'\toolbox\shared\controllib\graphics\utils;', ...
matlabroot,'\toolbox\shared\controllib\graphics\plotoptions;', ...
matlabroot,'\toolbox\shared\dastudio;', ...
matlabroot,'\toolbox\shared\hwconnectinstaller;', ...
matlabroot,'\toolbox\shared\hwconnectinstaller\common;', ...
matlabroot,'\toolbox\shared\mlreportgen\dom;', ...
matlabroot,'\toolbox\shared\mlreportgen\dom\dom;', ...
matlabroot,'\toolbox\shared\mlreportgen\dom\dom\help;', ...
matlabroot,'\toolbox\shared\mlreportgen\ppt;', ...
matlabroot,'\toolbox\shared\mlreportgen\ppt\ppt;', ...
matlabroot,'\toolbox\shared\mlreportgen\ppt\ppt\help;', ...
matlabroot,'\toolbox\shared\multimedia;', ...
matlabroot,'\toolbox\shared\networklib;', ...
matlabroot,'\toolbox\shared\rptgen;', ...
matlabroot,'\toolbox\shared\testmeaslib\general;', ...
matlabroot,'\toolbox\shared\testmeaslib\graphics;', ...
matlabroot,'\toolbox\shared\simulink;', ...
matlabroot,'\toolbox\matlab\spf\matlabhost;', ...
matlabroot,'\toolbox\matlab\spf\matlabservices;', ...
matlabroot,'\toolbox\matlab\system;', ...
matlabroot,'\toolbox\matlab\timeseries;', ...
matlabroot,'\toolbox\matlab\hds;', ...
matlabroot,'\toolbox\matlab\toolboxmanagement;', ...
matlabroot,'\toolbox\matlab\toolbox_packaging;', ...
matlabroot,'\toolbox\matlab\toolstrip;', ...
matlabroot,'\toolbox\matlab\webcam;', ...
matlabroot,'\toolbox\matlab\external\interfaces\webservices\restful;', ...
matlabroot,'\toolbox\matlab\external\interfaces;', ...
matlabroot,'\toolbox\matlab\external\interfaces\webservices;', ...
matlabroot,'\toolbox\matlab\external\interfaces\webservices\wsdl;', ...
matlabroot,'\toolbox\rvctools\simulink;', ...
matlabroot,'\toolbox\rvctools\common;', ...
matlabroot,'\toolbox\rvctools\contrib\pHRIWARE;', ...
matlabroot,'\toolbox\rvctools\robot\interfaces\VREP;', ...
matlabroot,'\toolbox\rvctools\robot\mex;', ...
matlabroot,'\toolbox\rvctools\robot\examples;', ...
matlabroot,'\toolbox\rvctools\robot\demos;', ...
matlabroot,'\toolbox\rvctools\robot;', ...
matlabroot,'\toolbox\matlab2tikz;', ...
%%% END ENTRIES %%%
     ...
];

p = [userpath,p];

